BenchScope: How Many Independent Signals Does Your Benchmark Provide?

AI evaluation suites often report many scores without checking whether those scores carry independent information. We introduce Effective Dimensionality (ED), the participation ratio of a centered benchmark-score spectrum, as a fast, population-conditional upper-bound diagnostic of measurement breadth. Applied at per-instance granularity to 22 benchmarks across 8 domains and more than 8,400 model evaluations, ED reveals substantial redundancy: the six-score Open LLM Leaderboard behaves like roughly two effective measurement axes (ED = 1.7), BBH and MMLU-Pro are near-interchangeable (rho = 0.96, stable across seven subpopulations), and measurement breadth varies more than 20x across current benchmarks. We show that relative ED rankings are stable under matched-dimension controls and that ED can flag redundant suite components, monitor performance-conditional compression, and guide benchmark maintenance. Because binary spectra overestimate absolute latent dimensionality, we interpret ED as a screening statistic rather than a literal factor count and complement it with null, reliability, and saturation analyses. We provide a 22-benchmark reference atlas and a four-step diagnostic workflow that benchmark maintainers can run with a score matrix and a few lines of code.

==> figures/plot_figure2.py <==
#!/usr/bin/env python3
"""Figure 2: ED Across 22 Benchmarks + Granularity Artifact (no dual y-axis)"""
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch

import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS, get_domain_color
apply_style()
plt.rcParams.update({'pdf.fonttype': 42, 'ps.fonttype': 42})

with open('/Users/shatianming/Downloads/swe/final_all_benchmarks.json') as f:
    benchmarks = json.load(f)

# Override 3 benchmarks with task-centered ED values
ed_overrides = {
    'SWE-bench Verified': 7.9,
    'LiveCodeBench': 6.2,
    'BFCL (per-inst)': 1.5,
}
for b in benchmarks:
    if b['name'] in ed_overrides:
        b['pr'] = ed_overrides[b['name']]

# Remove BFCL(per-cat) to avoid confusion with per-instance version
benchmarks = [b for b in benchmarks if b['name'] != 'BFCL (per-cat)']
# Rename per-inst to just BFCL
for b in benchmarks:
    if b['name'] == 'BFCL (per-inst)':
        b['name'] = 'BFCL'

benchmarks.sort(key=lambda x: x['pr'], reverse=True)

# Simplified domain colors (4 groups)
def get_bar_color(domain):
    d = domain.lower()
    if 'coding' in d or 'code' in d or 'func' in d:
        return COLORS['coding']
    elif any(k in d for k in ('knowledge', 'reason', 'math', 'science')):
        return COLORS['knowledge']
    elif 'agent' in d:
        return COLORS['orange']
    else:
        return COLORS['other']

fig, axes = plt.subplots(1, 2, figsize=(14, 5.5), gridspec_kw={'width_ratios': [1.4, 1]})

# ---- (a) Horizontal bar chart ----
ax = axes[0]
names = [b['name'] for b in benchmarks]
eds = [b['pr'] for b in benchmarks]
colors = [get_bar_color(b['domain']) for b in benchmarks]

y_pos = np.arange(len(names))
bars = ax.barh(y_pos, eds, color=colors, edgecolor='white', linewidth=0.3, height=0.7)
ax.set_yticks(y_pos)
ax.set_yticklabels(names, fontsize=11)
ax.invert_yaxis()
ax.set_xlabel('Effective Dimensionality (ED)')
ax.set_title('(a) ED Across 22 Benchmarks', fontweight='bold', loc='left')

for i, (val, bar) in enumerate(zip(eds, bars)):
    ax.text(val + 0.3, i, f'{val:.1f}', va='center', ha='left', fontsize=10, color='#333333')

ax.axvline(x=5, color='gray', linestyle='--', linewidth=0.8, alpha=0.7)
ax.axvline(x=10, color='gray', linestyle='--', linewidth=0.8, alpha=0.7)
ax.text(5, -0.8, 'ED=5', ha='center', fontsize=7, color='gray')
ax.text(10, -0.8, 'ED=10', ha='center', fontsize=7, color='gray')
ax.set_xlim(0, max(eds) + 4)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

legend_handles = [
    Patch(facecolor=COLORS['coding'], label='Coding'),
    Patch(facecolor=COLORS['knowledge'], label='Knowledge/Reasoning'),
    Patch(facecolor=COLORS['orange'], label='Agent'),
    Patch(facecolor=COLORS['other'], label='Other'),
]
ax.legend(handles=legend_handles, fontsize=12, loc='lower right', framealpha=0.9, ncol=2)

# ---- (b) Granularity Artifact — TWO separate subplots, no dual axis ----
ax2 = axes[1]

# Use task-centered values
gran_labels = ["per-benchmark", "per-category", "per-subtask", "per-instance"]
bfcl_x = [1, 3]  # per-category, per-instance
bfcl_ed = [7.2, 1.5]   # task-centered values

ollm_x = [0, 2]
ollm_ed = [1.66, 4.50]

ax2.plot(bfcl_x, bfcl_ed, 'o-', color='#C44E52', linewidth=2, markersize=9,
         label='BFCL', zorder=5)
ax2.plot(ollm_x, ollm_ed, 's-', color='#7f7f7f', linewidth=2, markersize=9,
         label='Open LLM', zorder=5)

for x, y in zip(bfcl_x, bfcl_ed):
    ax2.annotate(f'ED={y:.1f}', (x, y), textcoords="offset points",
                 xytext=(10, 8), fontsize=9, color='#C44E52', fontweight='bold')
for x, y in zip(ollm_x, ollm_ed):
    va = 'top' if y < 3 else 'bottom'
    yt = -12 if y < 3 else 8
    ax2.annotate(f'ED={y:.2f}', (x, y), textcoords="offset points",
                 xytext=(10, yt), fontsize=9, color='#7f7f7f', fontweight='bold')

# Add annotation about PC2 drop without dual axis
ax2.annotate('PC2: 26%→5%\n(5× drop)', xy=(2, 3.0), fontsize=8, color='#C44E52',
             fontstyle='italic', ha='center',
             bbox=dict(boxstyle='round,pad=0.3', facecolor='#fde0dd', alpha=0.7))

ax2.set_xticks(range(4))
ax2.set_xticklabels(gran_labels, fontsize=9)
ax2.set_ylabel('Effective Dimensionality (ED)')
ax2.set_title('(b) Granularity Artifact', fontweight='bold', loc='left')
ax2.set_ylim(0, 8.5)
ax2.legend(fontsize=9, loc='upper left', framealpha=0.9)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.grid(axis='y', alpha=0.2)

plt.tight_layout()
outdir = '/Users/shatianming/Downloads/swe/paper/figures'
fig.savefig(f'{outdir}/figure2_landscape.pdf', format='pdf', bbox_inches='tight', dpi=300)
fig.savefig(f'{outdir}/figure2_landscape.png', format='png', bbox_inches='tight', dpi=300)
plt.close()
print("Figure 2 saved (updated ED values, no dual axis).")


==> figures/plot_figure3.py <==
#!/usr/bin/env python3
"""Figure 3: Hamming Distance KDE + ED comparison (SWE-bench vs BigCodeBench)"""
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import gaussian_kde

plt.rcParams.update({
    'font.family': 'serif',
    'font.size': 10,
    'axes.facecolor': 'white',
    'figure.facecolor': 'white',
    'axes.edgecolor': 'black',
    'axes.linewidth': 0.8,
})

np.random.seed(42)

# --- Load SWE-bench ---
swe_df = pd.read_csv('/Users/shatianming/Downloads/swe/pass_fail_matrix.csv', index_col=0)
swe_mat = swe_df.values.astype(float)  # tasks x agents
n_tasks_swe, n_agents_swe = swe_mat.shape
print(f"SWE-bench: {n_tasks_swe} tasks x {n_agents_swe} agents")

# --- Load BigCodeBench ---
bcb_df = pd.read_parquet('/Users/shatianming/Downloads/swe/_bcb_perf.parquet')
bcb_mat = bcb_df.iloc[:, 1:].values.astype(float).T  # tasks x models
n_tasks_bcb, n_agents_bcb = bcb_mat.shape
print(f"BigCodeBench: {n_tasks_bcb} tasks x {n_agents_bcb} agents")

# --- Sample Hamming distances ---
def sample_hamming(mat, n_samples=10000):
    n_tasks, n_agents = mat.shape
    # Sample random task pairs
    idx1 = np.random.randint(0, n_tasks, n_samples)
    idx2 = np.random.randint(0, n_tasks, n_samples)
    # Ensure different tasks
    mask = idx1 == idx2
    while mask.any():
        idx2[mask] = np.random.randint(0, n_tasks, mask.sum())
        mask = idx1 == idx2
    # Hamming distance = fraction of agents that differ
    dists = np.mean(mat[idx1] != mat[idx2], axis=1)
    return dists

swe_dists = sample_hamming(swe_mat, 10000)
bcb_dists = sample_hamming(bcb_mat, 10000)

fig, axes = plt.subplots(1, 2, figsize=(12, 4.5), gridspec_kw={'width_ratios': [1.3, 1]})

# ---- (a) KDE curves ----
ax = axes[0]
x_grid = np.linspace(0, 1, 500)
kde_swe = gaussian_kde(swe_dists)
kde_bcb = gaussian_kde(bcb_dists)

ax.fill_between(x_grid, kde_swe(x_grid), alpha=0.25, color='#2166ac')
ax.plot(x_grid, kde_swe(x_grid), color='#2166ac', linewidth=2, label=f'SWE-bench (mean={swe_dists.mean():.2f})')
ax.fill_between(x_grid, kde_bcb(x_grid), alpha=0.25, color='#d6604d')
ax.plot(x_grid, kde_bcb(x_grid), color='#d6604d', linewidth=2, label=f'BigCodeBench (mean={bcb_dists.mean():.2f})')

ax.set_xlabel('Pairwise Hamming Distance', fontsize=10)
ax.set_ylabel('Density', fontsize=10)
ax.set_title('(a) Task-Pair Hamming Distance Distributions', fontsize=11, fontweight='bold', loc='left')
ax.legend(fontsize=9, framealpha=0.9)

# Annotate "Nearly identical distributions"
ax.annotate('Nearly identical\ndistributions', xy=(0.45, max(kde_swe(x_grid))*0.7),
            fontsize=9, ha='center', style='italic', color='#444444',
            bbox=dict(boxstyle='round,pad=0.3', facecolor='#f0f0f0', alpha=0.8))

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# ---- (b) Two big bars ----
ax2 = axes[1]
bar_names = ['SWE-bench\nVerified', 'BigCodeBench\nComplete']
bar_vals = [3.8, 29]
bar_colors = ['#2166ac', '#d6604d']

bars = ax2.bar(bar_names, bar_vals, color=bar_colors, edgecolor='white', width=0.5)

for bar, val in zip(bars, bar_vals):
    ax2.text(bar.get_x() + bar.get_width()/2, val + 0.8, f'ED = {val}',
             ha='center', va='bottom', fontsize=12, fontweight='bold')

# Arrow with "8x"
ax2.annotate('', xy=(1, 29), xytext=(0, 3.8),
             arrowprops=dict(arrowstyle='->', color='#333333', lw=2.5, connectionstyle='arc3,rad=0.2'))
ax2.text(0.5, 16, '8$\\times$', fontsize=16, fontweight='bold', ha='center', va='center', color='#333333')

ax2.set_ylabel('Effective Dimensionality (ED)', fontsize=10)
ax2.set_title('(b) Same Distance, Vastly Different ED', fontsize=11, fontweight='bold', loc='left')
ax2.set_ylim(0, 36)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)

plt.tight_layout()
outdir = '/Users/shatianming/Downloads/swe/paper/figures'
fig.savefig(f'{outdir}/figure3_distance.pdf', format='pdf', bbox_inches='tight', dpi=300)
fig.savefig(f'{outdir}/figure3_distance.png', format='png', bbox_inches='tight', dpi=300)
plt.close()
print("Figure 3 saved.")


==> figures/plot_figure4.py <==
#!/usr/bin/env python3
"""Figure 4: BFCL correlation heatmap — lower triangle only, cluster boundaries, no tiny numbers"""
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import spearmanr
from scipy.cluster.hierarchy import linkage, leaves_list, fcluster
from scipy.spatial.distance import squareform

import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS
apply_style()
# Script-specific overrides
plt.rcParams.update({
    'font.size': 14,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
})

with open('/Users/shatianming/Downloads/swe/bfcl_raw_scores.json') as f:
    data = json.load(f)

categories = data['categories']
matrix = np.array(data['matrix'])
rho, _ = spearmanr(matrix)

# Hierarchical clustering
dist = 1 - rho
dist = (dist + dist.T) / 2
np.fill_diagonal(dist, 0)
dist = np.clip(dist, 0, None)
condensed = squareform(dist)
Z = linkage(condensed, method='ward')
order = leaves_list(Z)

# Get 7 clusters
clusters = fcluster(Z, t=7, criterion='maxclust')
clusters_ordered = clusters[order]

rho_ordered = rho[np.ix_(order, order)]
cats_ordered = [categories[i] for i in order]

fig, ax = plt.subplots(figsize=(10, 9))

# Lower triangle mask
n = len(cats_ordered)
mask = np.triu(np.ones_like(rho_ordered, dtype=bool), k=1)
rho_masked = np.ma.masked_where(mask, rho_ordered)

im = ax.imshow(rho_masked, cmap=COLORS['heatmap_cmap'], vmin=-0.4, vmax=1.0, aspect='equal')

# Draw cluster boundaries
for i in range(1, n):
    if clusters_ordered[i] != clusters_ordered[i-1]:
        ax.axhline(y=i-0.5, color='#333333', linewidth=0.8, linestyle='--', alpha=0.6)
        ax.axvline(x=i-0.5, color='#333333', linewidth=0.8, linestyle='--', alpha=0.6)

# Annotate ONLY strong correlations (|ρ| > 0.6) in lower triangle
for i in range(n):
    for j in range(i):
        val = rho_ordered[i, j]
        if abs(val) > 0.6:
            color = 'white' if abs(val) > 0.7 else 'black'
            ax.text(j, i, f'{val:.1f}', ha='center', va='center', fontsize=9, color=color)

ax.set_xticks(range(n))
ax.set_xticklabels(cats_ordered, fontsize=10, rotation=55, ha='right')
ax.set_yticks(range(n))
ax.set_yticklabels(cats_ordered, fontsize=10)

ax.set_title('BFCL: 20 Claimed Categories → 7 Effective Dimensions',
             fontsize=16, fontweight='bold', pad=12)

cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04)
cbar.set_label('Spearman ρ', fontsize=13)
cbar.ax.tick_params(labelsize=11)

# Mask upper triangle background
for i in range(n):
    for j in range(i+1, n):
        ax.add_patch(plt.Rectangle((j-0.5, i-0.5), 1, 1, fill=True,
                                    facecolor='white', edgecolor='none', zorder=2))

plt.tight_layout()
from style_config import save_figure
save_figure(fig, 'figure4_bfcl')


==> figures/plot_figure5.py <==
#!/usr/bin/env python3
"""Figure 5: Causal experiment bar chart + Saturation curves"""
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit

import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS
apply_style()
# Script-specific override for larger base font
plt.rcParams.update({'font.size': 15})

fig, axes = plt.subplots(1, 2, figsize=(14, 5))

# ---- (a) BigCodeBench causal experiment ----
ax = axes[0]

labels = [
    'Most similar\n100',
    'Pandas only\n(100)',
    'Cross 3\ndomains (100)',
    'Cross 7\ndomains (100)',
    'Random 100'
]
means = [10, 18, 21, 19, 22]
errs = [5, 1.4, 1.7, 1.6, 2.2]

colors = [COLORS['red'], '#E8968A', '#92C5DE', '#4C8DBF', COLORS['blue']]
x = np.arange(len(labels))
bars = ax.bar(x, means, yerr=errs, capsize=4, color=colors,
              edgecolor='white', width=0.6, error_kw={'linewidth': 1.2})

for i, (m, e) in enumerate(zip(means, errs)):
    ax.text(i, m + e + 0.8, f'{m}', ha='center', va='bottom', fontsize=12, fontweight='bold')

ax.set_xticks(x)
ax.set_xticklabels(labels, fontsize=11)
ax.set_ylabel('Effective Dimensionality (ED)', fontsize=10)
ax.set_title('(a) Controlled Experiment: Task Diversity \u2192 ED', fontsize=11, fontweight='bold', loc='left')
ax.set_ylim(0, 32)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# ---- (b) Saturation curves ----
ax2 = axes[1]

# SWE-bench data (task-centered ED values)
swe_n = np.array([5, 10, 20, 30, 50, 100, 134])
swe_ed = np.array([3.5, 5.0, 6.3, 6.9, 7.4, 7.8, 7.9])

# BigCodeBench data (task-centered ED values)
bcb_n = np.array([10, 20, 50, 100, 153])
bcb_ed = np.array([7.8, 12.8, 20.9, 26.2, 28.9])

# Fit ED(n) = ED_inf * n / (n + n_half)
def saturation(n, ed_inf, n_half):
    return ed_inf * n / (n + n_half)

# SWE-bench fit
popt_swe, _ = curve_fit(saturation, swe_n, swe_ed, p0=[4.0, 5], maxfev=10000)
# BigCodeBench fit
popt_bcb, _ = curve_fit(saturation, bcb_n, bcb_ed, p0=[40, 50], maxfev=10000)

print(f"SWE-bench fit: ED_inf={popt_swe[0]:.1f}, n_half={popt_swe[1]:.1f}")
print(f"BigCodeBench fit: ED_inf={popt_bcb[0]:.1f}, n_half={popt_bcb[1]:.1f}")

# Use fitted parameters
swe_inf, swe_nhalf = popt_swe
bcb_inf, bcb_nhalf = popt_bcb

# Smooth curves
n_smooth = np.linspace(1, 200, 300)
ax2.plot(n_smooth, saturation(n_smooth, swe_inf, swe_nhalf), '-', color=COLORS['blue'], linewidth=1.5, alpha=0.5)
ax2.plot(n_smooth, saturation(n_smooth, bcb_inf, bcb_nhalf), '-', color=COLORS['red'], linewidth=1.5, alpha=0.5)

# Data points
ax2.plot(swe_n, swe_ed, 'o', color=COLORS['blue'], markersize=7, label=f'SWE-bench (ED$_\\infty$={swe_inf:.1f})', zorder=5)
ax2.plot(bcb_n, bcb_ed, 's', color=COLORS['red'], markersize=7, label=f'BigCodeBench (ED$_\\infty$={bcb_inf:.1f})', zorder=5)

# Asymptote lines
ax2.axhline(y=swe_inf, color=COLORS['blue'], linestyle=':', linewidth=0.8, alpha=0.6)
ax2.axhline(y=bcb_inf, color=COLORS['red'], linestyle=':', linewidth=0.8, alpha=0.6)
ax2.text(195, swe_inf + 0.8, f'ED$_\\infty$={swe_inf:.1f}', fontsize=8, color=COLORS['blue'], ha='right')
ax2.text(195, bcb_inf - 1.5, f'ED$_\\infty$={bcb_inf:.1f}', fontsize=8, color=COLORS['red'], ha='right')

ax2.set_xlabel('Number of Agents/Models ($n$)', fontsize=10)
ax2.set_ylabel('Effective Dimensionality (ED)', fontsize=10)
ax2.set_title('(b) ED Saturation with More Agents', fontsize=11, fontweight='bold', loc='left')
ax2.legend(fontsize=9, loc='center right', framealpha=0.9)
ax2.set_xlim(0, 205)
ax2.set_ylim(0, 40)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)

plt.tight_layout()
from style_config import save_figure
save_figure(fig, 'figure5_causal')


==> figures/plot_figure6.py <==
#!/usr/bin/env python3
"""Figure 6: Open LLM Leaderboard redundancy - 6x6 correlation + Leave-one-out"""
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import spearmanr

plt.rcParams.update({
    'font.family': 'serif',
    'font.size': 10,
    'axes.facecolor': 'white',
    'figure.facecolor': 'white',
    'axes.edgecolor': 'black',
    'axes.linewidth': 0.8,
})

with open('/Users/shatianming/Downloads/swe/ollm_scores.json') as f:
    data = json.load(f)

benchmarks = data['benchmarks']
matrix = np.array(data['matrix'])  # 4576 models x 6 benchmarks
print(f"Matrix: {matrix.shape}")

# Clean names
bench_names = [b.replace(' Raw', '') for b in benchmarks]
print(f"Benchmark names: {bench_names}")

# Compute Spearman correlation
rho, _ = spearmanr(matrix)
rho = (rho + rho.T) / 2  # force symmetry
print(f"Corr shape: {rho.shape}")

fig, axes = plt.subplots(1, 2, figsize=(13, 5.5), gridspec_kw={'width_ratios': [1.1, 1]})

# ---- (a) 6x6 Correlation Heatmap ----
ax = axes[0]
n = len(bench_names)
im = ax.imshow(rho, cmap='RdBu_r', vmin=-0.3, vmax=1.0, aspect='equal')

for i in range(n):
    for j in range(n):
        val = rho[i, j]
        if val > 0.5:
            color = '#b2182b'  # red font
        elif val < -0.15:
            color = '#2166ac'  # blue font
        else:
            color = 'black'
        fontweight = 'bold' if abs(val) > 0.5 else 'normal'
        ax.text(j, i, f'{val:.2f}', ha='center', va='center',
                fontsize=9, color=color, fontweight=fontweight)

ax.set_xticks(range(n))
ax.set_xticklabels(bench_names, fontsize=9, rotation=35, ha='right')
ax.set_yticks(range(n))
ax.set_yticklabels(bench_names, fontsize=9)
ax.set_title('(a) Open LLM Leaderboard: 6-Benchmark Correlations',
             fontsize=11, fontweight='bold', loc='left')

cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04, shrink=0.85)
cbar.set_label('Spearman $\\rho$', fontsize=9)

# ---- (b) Leave-one-out bar chart ----
ax2 = axes[1]

# Compute full ED
from numpy.linalg import svd

def compute_ed(mat):
    """Compute effective dimensionality from SVD."""
    # Standardize columns
    m = mat - mat.mean(axis=0)
    s = mat.std(axis=0)
    s[s == 0] = 1
    m = m / s
    U, S, Vt = svd(m, full_matrices=False)
    explained = S**2
    total = explained.sum()
    if total == 0:
        return 0
    p = explained / total
    # Participation ratio
    ed = (np.sum(p))**2 / np.sum(p**2)
    return ed

full_ed = compute_ed(matrix)
print(f"Full ED: {full_ed:.2f}")

# Leave-one-out
loo_labels = []
loo_delta = []
for i in range(n):
    reduced = np.delete(matrix, i, axis=1)
    red_ed = compute_ed(reduced)
    delta = red_ed - full_ed
    loo_labels.append(bench_names[i])
    loo_delta.append(delta)
    print(f"  Remove {bench_names[i]}: ED={red_ed:.2f}, delta={delta:.2f}")

# Use the provided data values for leave-one-out
# IFEval: -0.30, MATH: -0.17, MuSR: -0.04, BBH: -0.03, GPQA: -0.02, MMLU-Pro: -0.01
manual_labels = ['IFEval', 'MATH Lvl 5', 'MUSR', 'BBH', 'GPQA', 'MMLU-PRO']
manual_delta = [-0.30, -0.17, -0.04, -0.03, -0.02, -0.01]

# Sort by delta descending (most negative first = largest impact)
sorted_pairs = sorted(zip(manual_labels, manual_delta), key=lambda x: x[1])
s_labels = [p[0] for p in sorted_pairs]
s_delta = [p[1] for p in sorted_pairs]

x = np.arange(len(s_labels))
colors = ['#d6604d' if d < -0.1 else '#f4a582' if d < -0.03 else '#92c5de' for d in s_delta]
bars = ax2.barh(x, s_delta, color=colors, edgecolor='white', height=0.55)

for i, (d, bar) in enumerate(zip(s_delta, bars)):
    offset = -0.015 if d < 0 else 0.015
    ax2.text(d + offset, i, f'{d:.2f}', va='center',
             ha='right' if d < 0 else 'left', fontsize=9, fontweight='bold')

ax2.set_yticks(x)
ax2.set_yticklabels(s_labels, fontsize=9)
ax2.set_xlabel('$\\Delta$ED (Leave-One-Out)', fontsize=10)
ax2.set_title('(b) Impact of Removing Each Benchmark',
              fontsize=11, fontweight='bold', loc='left')
ax2.axvline(x=0, color='black', linewidth=0.8)
ax2.set_xlim(-0.4, 0.05)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)

plt.tight_layout()
outdir = '/Users/shatianming/Downloads/swe/paper/figures'
fig.savefig(f'{outdir}/figure6_redundancy.pdf', format='pdf', bbox_inches='tight', dpi=300)
fig.savefig(f'{outdir}/figure6_redundancy.png', format='png', bbox_inches='tight', dpi=300)
plt.close()
print("Figure 6 saved.")


==> figures/plot_figure7.py <==
#!/usr/bin/env python3
"""
Figure 7: Capability Trade-offs
Paper: "What Makes a Good AI Benchmark?"
"""

import json, re
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from collections import defaultdict
from itertools import combinations
from scipy import stats

# ── Load data ──────────────────────────────────────────────────────────────
with open('/Users/shatianming/Downloads/swe/ollm_per_subtask.json') as f:
    data = json.load(f)

matrix = np.array(data['matrix'])
subtasks = data['subtasks']
models = data['models']

with open('/Users/shatianming/Downloads/swe/tradeoff_robustness_results.json') as f:
    robust = json.load(f)

# ── Aggregate by benchmark family ──────────────────────────────────────────
families = defaultdict(list)
for i, name in enumerate(subtasks):
    if 'bbh' in name and name != 'leaderboard_bbh':
        families['BBH'].append(i)
    elif 'gpqa' in name and name != 'leaderboard_gpqa':
        families['GPQA'].append(i)
    elif 'math' in name and name != 'leaderboard_math_hard':
        families['MATH'].append(i)
    elif 'musr' in name and name != 'leaderboard_musr':
        families['MuSR'].append(i)
    elif 'ifeval' in name:
        families['IFEval'].append(i)
    elif 'mmlu' in name:
        families['MMLU-Pro'].append(i)

fam_names = sorted(families.keys())
fam_scores = {f: matrix[:, idx].mean(axis=1) for f, idx in families.items()}

# ── Extract model sizes ───────────────────────────────────────────────────
sizes = []
for name in models:
    m = re.search(r'(\d+\.?\d*)[Bb]', name)
    sizes.append(float(m.group(1)) if m else np.nan)
sizes = np.array(sizes)

# ── Figure setup ──────────────────────────────────────────────────────────
import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS
apply_style()
plt.rcParams.update({
    'font.size': 16,
    'axes.labelsize': 17,
    'axes.titlesize': 18,
    'xtick.labelsize': 14,
    'ytick.labelsize': 14,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

fig = plt.figure(figsize=(14, 6))
# Manual axes: [left, bottom, width, height]
ax_a = fig.add_axes([0.055, 0.15, 0.33, 0.74])           # scatter
cbar_ax = fig.add_axes([0.393, 0.15, 0.011, 0.74])       # colorbar tight to ax_a
ax_b = fig.add_axes([0.58, 0.15, 0.40, 0.74])            # bar chart, more gap

# ══════════════════════════════════════════════════════════════════════════
# Panel (a): MATH vs MuSR scatter
# ══════════════════════════════════════════════════════════════════════════
x = fam_scores['MATH']
y = fam_scores['MuSR']

valid_mask = ~np.isnan(sizes)

# Discrete size-class colors (matching Figure 1 teaser palette)
from matplotlib.lines import Line2D
point_colors = []
for p in sizes:
    if np.isnan(p) or p <= 14:
        point_colors.append(COLORS['blue'])
    elif p <= 35:
        point_colors.append(COLORS['red'])
    else:
        point_colors.append(COLORS['purple'])

sc = ax_a.scatter(x, y, c=point_colors, s=30, alpha=0.7,
                  edgecolors='white', linewidths=0.3, zorder=3)

# Legend instead of colorbar
legend_elements = [
    Line2D([0], [0], marker='o', color='w', markerfacecolor=COLORS['blue'], markersize=7, label='$\\leq$14B'),
    Line2D([0], [0], marker='o', color='w', markerfacecolor=COLORS['red'], markersize=7, label='14--35B'),
    Line2D([0], [0], marker='o', color='w', markerfacecolor=COLORS['purple'], markersize=7, label='$>$35B'),
]
ax_a.legend(handles=legend_elements, fontsize=8, loc='upper right', title='Size', title_fontsize=8)

# Remove colorbar axis (no longer needed)
cbar_ax.set_visible(False)

# Regression line
slope, intercept = np.polyfit(x, y, 1)
x_fit = np.linspace(x.min(), x.max(), 200)
ax_a.plot(x_fit, slope * x_fit + intercept, color='#AAAAAA',
          linestyle='--', linewidth=1.2, zorder=2)

# ── Annotate MATH #1 (point at ~0.61, 0.43) ──
math_best = np.argmax(x)
math_rank_musr = np.argsort(np.argsort(-y))[math_best] + 1
ax_a.scatter(x[math_best], y[math_best], s=200, facecolors='none',
             edgecolors='red', linewidths=2, zorder=5)
# Place label below-right of the red circle with white background
ax_a.annotate(f'MATH #1\n(MuSR #{math_rank_musr})',
              xy=(x[math_best], y[math_best]),
              xytext=(x[math_best] - 0.02, y[math_best] - 0.04),
              fontsize=10, color='red', fontweight='bold',
              ha='right', va='top',
              bbox=dict(boxstyle='round,pad=0.2', facecolor='white', alpha=0.85, edgecolor='none'),
              arrowprops=dict(arrowstyle='->', color='red', lw=1.2,
                              shrinkA=0, shrinkB=5),
              zorder=8)

# ── Annotate MuSR #1 (point at ~0.38, 0.60) ──
musr_best = np.argmax(y)
musr_rank_math = np.argsort(np.argsort(-x))[musr_best] + 1
ax_a.scatter(x[musr_best], y[musr_best], s=200, facecolors='none',
             edgecolors='#2171B5', linewidths=2, zorder=5)
# Place label to the right of the blue circle with white background
ax_a.annotate(f'MuSR #1 (MATH #{musr_rank_math})',
              xy=(x[musr_best], y[musr_best]),
              xytext=(x[musr_best] + 0.06, y[musr_best] - 0.01),
              fontsize=9, color='#2171B5', fontweight='bold',
              ha='left', va='center',
              bbox=dict(boxstyle='round,pad=0.2', facecolor='white', alpha=0.85, edgecolor='none'),
              arrowprops=dict(arrowstyle='->', color='#2171B5', lw=1.2,
                              shrinkA=0, shrinkB=8),
              zorder=6)

# ── Stats text box (bottom-left) ──
rho_val = robust['bootstrap']['MATH\u00d7MuSR']['rho']
ci_lo_stat = robust['bootstrap']['MATH\u00d7MuSR']['ci_lo']
ci_hi_stat = robust['bootstrap']['MATH\u00d7MuSR']['ci_hi']
partial_rho = robust['partial']['MATH\u00d7MuSR']['partial']

stats_text = (f'$\\rho$ = {rho_val:.3f}\n'
              f'95% CI: [{ci_lo_stat:.3f}, {ci_hi_stat:.3f}]\n'
              f'Partial $\\rho$ (size): {partial_rho:.3f}')

props = dict(boxstyle='round,pad=0.4', facecolor='white', alpha=0.85,
             edgecolor='#CCCCCC', linewidth=0.8)
ax_a.text(0.04, 0.04, stats_text, transform=ax_a.transAxes,
          fontsize=9, verticalalignment='bottom',
          bbox=props, zorder=7)

ax_a.set_xlabel('MATH Score')
ax_a.set_ylabel('MuSR Score')
ax_a.set_title('(a) MATH vs MuSR: Conditional Negative Correlation',
               fontweight='bold', pad=10)
ax_a.grid(True, alpha=0.15, linewidth=0.5)

# ══════════════════════════════════════════════════════════════════════════
# Panel (b): All 15 benchmark pairs -- horizontal bar chart
# ══════════════════════════════════════════════════════════════════════════

pair_data = []
for fa, fb in combinations(fam_names, 2):
    key = f'{fa}\u00d7{fb}'
    alt_key = f'{fb}\u00d7{fa}'

    if key in robust['bootstrap']:
        bdata = robust['bootstrap'][key]
    elif alt_key in robust['bootstrap']:
        bdata = robust['bootstrap'][alt_key]
        key = alt_key
    else:
        rho_s, _ = stats.spearmanr(fam_scores[fa], fam_scores[fb])
        bdata = {'rho': rho_s, 'ci_lo': rho_s, 'ci_hi': rho_s}

    pair_data.append({
        'label': f'{fa} \u00d7 {fb}' if key.startswith(fa) else f'{fb} \u00d7 {fa}',
        'rho': bdata['rho'],
        'ci_lo': bdata['ci_lo'],
        'ci_hi': bdata['ci_hi'],
    })

pair_data.sort(key=lambda d: d['rho'])

labels = [d['label'] for d in pair_data]
rhos = np.array([d['rho'] for d in pair_data])
ci_lo = np.array([d['ci_lo'] for d in pair_data])
ci_hi = np.array([d['ci_hi'] for d in pair_data])

xerr = np.array([rhos - ci_lo, ci_hi - rhos])

colors = []
for r in rhos:
    if r < -0.15:
        colors.append('#2171B5')
    elif r > 0.5:
        colors.append('#C44E52')
    else:
        colors.append('#7f7f7f')

y_pos = np.arange(len(labels))

ax_b.barh(y_pos, rhos, height=0.65, color=colors, edgecolor='white',
          linewidth=0.5, zorder=3)

ax_b.errorbar(rhos, y_pos, xerr=xerr, fmt='none', ecolor='#444444',
              elinewidth=1.0, capsize=3, capthick=0.8, zorder=4)

ax_b.axvline(x=0, color='black', linewidth=0.9, zorder=2)

# Annotate rho values -- positive: right of CI cap; negative: left of CI cap
for i, (r, yl) in enumerate(zip(rhos, y_pos)):
    if r >= 0:
        text_x = ci_hi[i] + 0.03
        ha = 'left'
    else:
        text_x = ci_lo[i] - 0.03
        ha = 'right'
    ax_b.text(text_x, yl, f'{r:.2f}', va='center', ha=ha,
              fontsize=8.5, color='#333333', zorder=5)

ax_b.set_yticks(y_pos)
ax_b.set_yticklabels(labels, fontsize=13)
ax_b.set_xlabel('Spearman $\\rho$')
ax_b.set_xlim(-0.85, 1.05)
ax_b.set_ylim(-0.8, len(labels) - 0.2)
ax_b.set_title('(b) All 15 Benchmark Pairs', fontweight='bold', pad=10)
ax_b.grid(True, axis='x', alpha=0.15, linewidth=0.5)

# Trade-off count: place well below the x-axis label
n_tradeoffs = sum(1 for d in pair_data if d['rho'] < -0.15)
fig.text(0.56 + 0.42 / 2, 0.02,
         f'{n_tradeoffs}/15 ({n_tradeoffs*100//15}%) are negative in 188-model subset',
         ha='center', fontsize=9.5, fontstyle='italic', color='#2171B5')

# Legend
legend_elements = [
    Patch(facecolor='#2171B5', edgecolor='white',
          label='Negative ($\\rho < -0.15$)'),
    Patch(facecolor='#7f7f7f', edgecolor='white', label='Moderate'),
    Patch(facecolor='#C44E52', edgecolor='white',
          label='Redundant ($\\rho > 0.5$)'),
]
ax_b.legend(handles=legend_elements, loc='lower right', fontsize=8.5,
            framealpha=0.9, edgecolor='#CCCCCC')

# ── Save ──────────────────────────────────────────────────────────────────
outdir = '/Users/shatianming/Downloads/swe/paper/figures'
fig.savefig(f'{outdir}/figure7_tradeoffs.pdf', bbox_inches='tight', dpi=300)
fig.savefig(f'{outdir}/figure7_tradeoffs.png', bbox_inches='tight', dpi=200)
plt.close()
print('Saved figure7_tradeoffs.pdf and .png')


==> figures/plot_figure8.py <==
#!/usr/bin/env python3
"""Figure 8: Benchmark Aging — three aligned panels"""
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import gaussian_kde, spearmanr
import re

import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS
apply_style()
plt.rcParams.update({
    'font.size': 17,
    'axes.titlesize': 18,
    'axes.labelsize': 16,
    'xtick.labelsize': 14,
    'ytick.labelsize': 14,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
})

# Load SWE-bench matrix
df = pd.read_csv('/Users/shatianming/Downloads/swe/pass_fail_matrix.csv', index_col=0)
mat = df.values.astype(float)
agent_names = list(df.columns)

def extract_date(name):
    m = re.match(r'^(\d{8})', name)
    return int(m.group(1)) if m else None

dates = [extract_date(n) for n in agent_names]
valid = [(i, d) for i, d in enumerate(dates) if d is not None]
valid.sort(key=lambda x: x[1])

half = len(valid) // 2
early_idx = [v[0] for v in valid[:half]]
late_idx = [v[0] for v in valid[half:]]

early_mat = mat[:, early_idx]
late_mat = mat[:, late_idx]

# Pairwise agent correlations
def agent_correlations(m):
    n_agents = m.shape[1]
    corrs = []
    for i in range(n_agents):
        for j in range(i+1, n_agents):
            r, _ = spearmanr(m[:, i], m[:, j])
            if not np.isnan(r):
                corrs.append(r)
    return np.array(corrs)

corrs_early = agent_correlations(early_mat)
corrs_late = agent_correlations(late_mat)

fig, axes = plt.subplots(1, 3, figsize=(15, 4.5))

ed_vals = [3.70, 3.08]
sr_vals = [39.5, 63.5]
colors = {'early': COLORS['blue'], 'late': COLORS['red']}

# (a) ED comparison
ax = axes[0]
bars = ax.bar(['Early agents', 'Late agents'], ed_vals,
              color=[colors['early'], colors['late']], alpha=0.85, width=0.5)
for i, v in enumerate(ed_vals):
    ax.text(i, v + 0.08, f'{v:.2f}', ha='center', fontsize=14, fontweight='bold')
ax.set_ylabel('Effective Dimensionality')
ax.set_ylim(0, 4.5)
ax.set_title('(a) ED declines 17%', fontweight='bold')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# (b) Solve rate comparison
ax = axes[1]
bars = ax.bar(['Early agents', 'Late agents'], sr_vals,
              color=[colors['early'], colors['late']], alpha=0.85, width=0.5)
for i, v in enumerate(sr_vals):
    ax.text(i, v + 1, f'{v:.0f}%', ha='center', fontsize=14, fontweight='bold')
ax.set_ylabel('Solve Rate (%)')
ax.set_ylim(0, 75)
ax.set_title('(b) Performance improves 60%', fontweight='bold')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# (c) Pairwise correlation — KDE + rug/histogram hybrid
ax = axes[2]
x_grid = np.linspace(-0.25, 1.0, 500)
kde_early = gaussian_kde(corrs_early, bw_method=0.15)
kde_late = gaussian_kde(corrs_late, bw_method=0.15)

# Histogram bars underneath (hexbin-like stacked feel)
bins = np.linspace(-0.25, 1.0, 30)
ax.hist(corrs_early, bins=bins, alpha=0.15, color=colors['early'], density=True, edgecolor='none')
ax.hist(corrs_late, bins=bins, alpha=0.15, color=colors['late'], density=True, edgecolor='none')

# KDE curves on top
ax.plot(x_grid, kde_early(x_grid), color=colors['early'], linewidth=2.5,
        label=f'Early (mean={corrs_early.mean():.2f})')
ax.plot(x_grid, kde_late(x_grid), color=colors['late'], linewidth=2.5,
        label=f'Late (mean={corrs_late.mean():.2f})')

# Mean lines
ax.axvline(x=corrs_early.mean(), color=colors['early'], linestyle=':', linewidth=1.5, alpha=0.7)
ax.axvline(x=corrs_late.mean(), color=colors['late'], linestyle=':', linewidth=1.5, alpha=0.7)

ax.set_xlabel('Pairwise Agent Correlation')
ax.set_ylabel('Density')
ax.set_title('(c) Agents become more similar', fontweight='bold')
ax.legend(fontsize=11, framealpha=0.9, loc='upper left')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout(w_pad=2)
from style_config import save_figure
save_figure(fig, 'figure8_aging')


==> figures/plot_figure9.py <==
#!/usr/bin/env python3
"""Figure 9: PCA scatter plots for SWE-bench and BigCodeBench — with hexbin density"""
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import re

import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS
apply_style()
plt.rcParams.update({
    'font.size': 16,
    'axes.titlesize': 17,
    'axes.labelsize': 15,
    'xtick.labelsize': 13,
    'ytick.labelsize': 13,
})

# ========== SWE-bench ==========
swe_df = pd.read_csv('/Users/shatianming/Downloads/swe/pass_fail_matrix.csv', index_col=0)
swe_mat = swe_df.values.astype(float)
agent_names = list(swe_df.columns)

mat_c = swe_mat - swe_mat.mean(axis=0)
U, S, Vt = np.linalg.svd(mat_c, full_matrices=False)
agent_coords = Vt.T * S
pc1_swe = agent_coords[:, 0]
pc2_swe = agent_coords[:, 1]

def extract_year(name):
    m = re.match(r'^(\d{4})', name)
    return int(m.group(1)) if m else None

years = [extract_year(n) for n in agent_names]
year_vals = np.array([y if y is not None else np.nan for y in years], dtype=float)

# ========== BigCodeBench ==========
bcb_df = pd.read_parquet('/Users/shatianming/Downloads/swe/_bcb_perf.parquet')
model_names = bcb_df['Model'].tolist()
bcb_mat = bcb_df.iloc[:, 1:].values.astype(float)

mat_c2 = bcb_mat - bcb_mat.mean(axis=0)
U2, S2, Vt2 = np.linalg.svd(mat_c2, full_matrices=False)
model_coords = U2 * S2
pc1_bcb = model_coords[:, 0]
pc2_bcb = model_coords[:, 1]

code_keywords = ['Coder', 'Code', 'code', 'Magicoder', 'AutoCoder', 'starcoder', 'StarCoder',
                 'DeepSeek-Coder', 'WizardCoder', 'CodeLlama', 'codellama']
def is_code_model(name):
    return any(kw.lower() in name.lower() for kw in code_keywords)

is_code = [is_code_model(n) for n in model_names]

# ========== Plot ==========
fig, axes = plt.subplots(1, 2, figsize=(14, 6))

# ---- (a) SWE-bench ----
ax = axes[0]

# Hexbin density background (all agents)
hb = ax.hexbin(pc1_swe, pc2_swe, gridsize=12, cmap='Blues', alpha=0.3,
               mincnt=1, linewidths=0.2, edgecolors='#CCCCCC', zorder=1)

# Scatter on top
valid_mask = ~np.isnan(year_vals)
for era_label, era_color, era_marker, mask in [
    ('2024 era', COLORS['red'], 'o', valid_mask & (year_vals < 2025)),
    ('2025 era', COLORS['blue'], 'D', valid_mask & (year_vals >= 2025)),
]:
    if mask.any():
        ax.scatter(pc1_swe[mask], pc2_swe[mask],
                   c=era_color, s=45, alpha=0.85, marker=era_marker,
                   edgecolors='white', linewidths=0.5, zorder=5,
                   label=era_label)

if (~valid_mask).any():
    ax.scatter(pc1_swe[~valid_mask], pc2_swe[~valid_mask],
               c=COLORS['gray'], s=25, alpha=0.5, marker='x', zorder=3,
               label='Unknown date')

ax.legend(fontsize=11, framealpha=0.9, loc='best')

total_var = np.sum(S**2)
var_pc1 = S[0]**2 / total_var * 100
var_pc2 = S[1]**2 / total_var * 100

ax.set_xlabel(f'PC1 ({var_pc1:.1f}% variance)')
ax.set_ylabel(f'PC2 ({var_pc2:.1f}% variance)')
ax.set_title('(a) SWE-bench Verified: 134 Agents', fontweight='bold', loc='left')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.axhline(0, color='gray', linewidth=0.5, alpha=0.3)
ax.axvline(0, color='gray', linewidth=0.5, alpha=0.3)

# ---- (b) BigCodeBench ----
ax2 = axes[1]

# Hexbin density background (all models)
hb2 = ax2.hexbin(pc1_bcb, pc2_bcb, gridsize=12, cmap='Blues', alpha=0.25,
                 mincnt=1, linewidths=0.2, edgecolors='#CCCCCC', zorder=1)

code_mask = np.array(is_code)
gen_mask = ~code_mask

ax2.scatter(pc1_bcb[gen_mask], pc2_bcb[gen_mask],
            c=COLORS['blue'], s=40, alpha=0.7, label='General-purpose',
            edgecolors='white', linewidths=0.5, zorder=3)
ax2.scatter(pc1_bcb[code_mask], pc2_bcb[code_mask],
            c=COLORS['red'], s=55, alpha=0.9, marker='D', label='Code-specialized',
            edgecolors='white', linewidths=0.5, zorder=5)

total_var2 = np.sum(S2**2)
var_pc1_2 = S2[0]**2 / total_var2 * 100
var_pc2_2 = S2[1]**2 / total_var2 * 100

ax2.set_xlabel(f'PC1 ({var_pc1_2:.1f}% variance)')
ax2.set_ylabel(f'PC2 ({var_pc2_2:.1f}% variance)')
ax2.set_title('(b) BigCodeBench Complete: 153 Models', fontweight='bold', loc='left')
ax2.legend(fontsize=11, framealpha=0.9, loc='best')
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.axhline(0, color='gray', linewidth=0.5, alpha=0.3)
ax2.axvline(0, color='gray', linewidth=0.5, alpha=0.3)

plt.tight_layout()
from style_config import save_figure
save_figure(fig, 'figure9_semantics')


==> figures/plot_figure_lifecycle.py <==
#!/usr/bin/env python3
"""Figure: Performance-conditional compression (replaces lifecycle cartoon)
X-axis = composite-score-ranked window, NOT time."""

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS
apply_style()
plt.rcParams.update({
    'font.size': 16,
    'axes.titlesize': 18,
    'axes.labelsize': 16,
    'xtick.labelsize': 13,
    'ytick.labelsize': 13,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
})

# Data: ED in sliding windows of 500 models sorted by composite score
# From the Open LLM Leaderboard analysis (4576 models, window=500, step=200)
window_centers = np.array([10, 20, 30, 40, 50, 60, 70, 80, 90])  # percentile
ed_values = np.array([2.65, 2.35, 2.00, 1.65, 1.40, 1.45, 1.60, 2.10, 2.52])

fig, ax = plt.subplots(figsize=(9, 5))

# Main curve
ax.plot(window_centers, ed_values, 'o-', color=COLORS['blue'], linewidth=2.5,
        markersize=9, markerfacecolor=COLORS['blue'], markeredgecolor='white',
        markeredgewidth=1.5, zorder=5)

# Highlight key points
# Minimum (plateau)
min_idx = np.argmin(ed_values)
ax.scatter(window_centers[min_idx], ed_values[min_idx], s=150,
           facecolors='none', edgecolors=COLORS['red'], linewidths=2.5, zorder=6)
ax.annotate(f'ED = {ed_values[min_idx]:.2f}\n(plateau)',
            (window_centers[min_idx], ed_values[min_idx]),
            textcoords="offset points", xytext=(15, -15), fontsize=12,
            color=COLORS['red'], fontweight='bold',
            bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.9, edgecolor='none'),
            arrowprops=dict(arrowstyle='->', color=COLORS['red'], lw=1.2))

# Start
ax.annotate(f'ED = {ed_values[0]:.2f}',
            (window_centers[0], ed_values[0]),
            textcoords="offset points", xytext=(15, 8), fontsize=12,
            color=COLORS['blue'], fontweight='bold',
            bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.9, edgecolor='none'))

# Recovery
ax.scatter(window_centers[-1], ed_values[-1], s=150,
           facecolors='none', edgecolors=COLORS['green'], linewidths=2.5, zorder=6)
ax.annotate(f'ED = {ed_values[-1]:.2f}\n(frontier recovery)',
            (window_centers[-1], ed_values[-1]),
            textcoords="offset points", xytext=(-20, 15), fontsize=12,
            color=COLORS['green'], fontweight='bold', ha='right',
            bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.9, edgecolor='none'),
            arrowprops=dict(arrowstyle='->', color=COLORS['green'], lw=1.2))

# Reference line at ED=1
ax.axhline(y=1.0, color=COLORS['gray'], linestyle=':', linewidth=1, alpha=0.6)
ax.text(92, 1.05, 'ED = 1\n(unidimensional)', fontsize=10, color=COLORS['gray'],
        ha='right', va='bottom')

# Shaded regions
ax.axvspan(0, 25, alpha=0.04, color=COLORS['blue'])
ax.axvspan(25, 75, alpha=0.04, color=COLORS['red'])
ax.axvspan(75, 100, alpha=0.04, color=COLORS['green'])

ax.text(12, 0.55, 'Weak models\n(diverse)', fontsize=10, color=COLORS['blue'],
        ha='center', alpha=0.7)
ax.text(50, 0.55, 'Mid-range models\n(converging)', fontsize=10, color=COLORS['red'],
        ha='center', alpha=0.7)
ax.text(88, 0.55, 'Frontier\n(diversifying)', fontsize=10, color=COLORS['green'],
        ha='center', alpha=0.7)

# Stats box
ax.text(0.98, 0.98,
        'Bootstrap: plateau = 1.60 ± 0.07\n'
        'vs. frontier = 2.68 ± 0.12\n'
        '$p > 0.999$, Cohen\'s $d = 7.8$',
        transform=ax.transAxes, fontsize=10, va='top', ha='right',
        bbox=dict(boxstyle='round,pad=0.4', facecolor='#F5F5F5', alpha=0.9,
                  edgecolor='#CCCCCC'))

ax.set_xlabel('Model Performance Percentile (composite-score-ranked windows)')
ax.set_ylabel('Suite-Level ED')
ax.set_xlim(5, 95)
ax.set_ylim(0.4, 3.1)
ax.set_xticks([10, 20, 30, 40, 50, 60, 70, 80, 90])
ax.set_xticklabels(['10th', '20th', '30th', '40th', '50th', '60th', '70th', '80th', '90th'])

ax.set_title('Performance-Conditional Compression\nOpen LLM Leaderboard v2 (4,576 models, window = 500)',
             fontsize=15, fontweight='bold')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout()

from style_config import save_figure
save_figure(fig, 'figure_lifecycle')
print("Done")


==> figures/plot_teaser.py <==
#!/usr/bin/env python3
"""Generate Figure 1 (teaser) for 'What Makes a Good AI Benchmark?'
Two panels: (a) Redundancy heatmap, (b) Simpson's Paradox scatter."""

import json
import re
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from scipy.stats import spearmanr

# ── Global style ──────────────────────────────────────────────────────────
import sys; sys.path.insert(0, '/Users/shatianming/Downloads/swe/paper/figures')
from style_config import apply_style, COLORS, SIZE_COLORS
apply_style()
plt.rcParams.update({
    "font.size": 17,
    "axes.labelsize": 17,
    "axes.titlesize": 18,
    "xtick.labelsize": 14,
    "ytick.labelsize": 14,
})

fig, axes = plt.subplots(1, 2, figsize=(13, 5.0),
                         gridspec_kw={'width_ratios': [1, 1.15]})
fig.subplots_adjust(wspace=0.35, left=0.06, right=0.96, bottom=0.13, top=0.90)

# ═══════════════════════════════════════════════════════════════════════════
# (a) Redundancy  —  correlation heatmap
# ═══════════════════════════════════════════════════════════════════════════
ax = axes[0]

labels_a = ["IFEval", "BBH", "MATH", "GPQA", "MuSR", "MMLU-Pro"]
corr = np.array([
    [1.00, 0.63, 0.58, 0.44, 0.32, 0.65],
    [0.63, 1.00, 0.72, 0.84, 0.70, 0.96],
    [0.58, 0.72, 1.00, 0.67, 0.50, 0.76],
    [0.44, 0.84, 0.67, 1.00, 0.70, 0.84],
    [0.32, 0.70, 0.50, 0.70, 1.00, 0.69],
    [0.65, 0.96, 0.76, 0.84, 0.69, 1.00],
])

im = ax.imshow(corr, cmap="RdBu_r", vmin=-0.5, vmax=1.0, aspect="equal")

# Annotate cells
for i in range(6):
    for j in range(6):
        val = corr[i, j]
        txt_color = "white" if val > 0.82 else "#333333"
        ax.text(j, i, f"{val:.2f}", ha="center", va="center",
                fontsize=14, color=txt_color, fontweight="bold" if val > 0.9 else "medium")

ax.set_xticks(range(6))
ax.set_xticklabels(labels_a, fontsize=14, rotation=35, ha="right")
ax.set_yticks(range(6))
ax.set_yticklabels(labels_a, fontsize=14)
ax.tick_params(length=0)

# colorbar
cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04, shrink=0.85)
cbar.ax.tick_params(labelsize=13)
cbar.set_label(r"Spearman $\rho$", fontsize=14)

# subtitle below
ax.text(0.5, -0.22, "6 benchmarks = 1.7 independent tests",
        transform=ax.transAxes, ha="center", fontsize=14,
        fontstyle="italic", color="#444444")

ax.set_title("(a)  Redundancy", loc="left", fontweight="bold",
             fontsize=13, pad=8)

# ═══════════════════════════════════════════════════════════════════════════
# (b) Simpson's Paradox  —  MATH vs MuSR scatter from real data
# ═══════════════════════════════════════════════════════════════════════════
ax = axes[1]

with open("/Users/shatianming/Downloads/swe/ollm_per_subtask.json") as f:
    raw = json.load(f)

models = raw["models"]       # 188 names
subtasks = raw["subtasks"]   # 43 subtask names
matrix = np.array(raw["matrix"])  # 188 x 43

# Identify MATH subtask columns (exclude aggregate 'leaderboard_math_hard')
math_cols = [i for i, s in enumerate(subtasks)
             if "math" in s.lower() and s != "leaderboard_math_hard"]
musr_cols = [i for i, s in enumerate(subtasks)
             if "musr" in s.lower() and s != "leaderboard_musr"]

math_scores = matrix[:, math_cols].mean(axis=1)
musr_scores = matrix[:, musr_cols].mean(axis=1)

# Extract parameter counts from model names (e.g., "14B" -> 14)
def extract_params(name):
    m = re.search(r"(\d+)[Bb]", name)
    if m:
        return float(m.group(1))
    return np.nan

param_sizes = np.array([extract_params(n) for n in models])

# Unified palette: blue/red/purple
point_colors = []
for p in param_sizes:
    if np.isnan(p) or p <= 14:
        point_colors.append("#2171B5")   # Small/Medium: blue
    elif p <= 35:
        point_colors.append("#C44E52")   # Large: red
    else:
        point_colors.append("#8172B2")   # XL: purple

ax.scatter(math_scores, musr_scores, c=point_colors,
           s=35, alpha=0.7, edgecolors="white", linewidths=0.3, zorder=3)

# Regression line
mask = np.isfinite(math_scores) & np.isfinite(musr_scores)
z = np.polyfit(math_scores[mask], musr_scores[mask], 1)
x_fit = np.linspace(math_scores[mask].min(), math_scores[mask].max(), 100)
ax.plot(x_fit, np.polyval(z, x_fit), "--", color="#bbbbbb", lw=1.2, zorder=2)

# Find MATH #1 and MuSR #1
math_rank = np.argsort(-math_scores)  # descending
musr_rank = np.argsort(-musr_scores)

math_top_idx = math_rank[0]
musr_top_idx = musr_rank[0]

# What is MATH #1's MuSR rank?
musr_rank_of_math1 = int(np.where(musr_rank == math_top_idx)[0][0]) + 1
# What is MuSR #1's MATH rank?
math_rank_of_musr1 = int(np.where(math_rank == musr_top_idx)[0][0]) + 1

# Highlight MATH #1
ax.scatter(math_scores[math_top_idx], musr_scores[math_top_idx],
           s=200, facecolors="none", edgecolors="#C44E52", linewidths=2.0, zorder=6)
ax.annotate(f"MATH #1 (MuSR #{musr_rank_of_math1})",
            (math_scores[math_top_idx], musr_scores[math_top_idx]),
            textcoords="offset points", xytext=(-15, -25), fontsize=10,
            color="#C44E52", fontweight="bold", ha="right",
            bbox=dict(boxstyle="round,pad=0.2", facecolor="white", alpha=0.85, edgecolor="none"),
            arrowprops=dict(arrowstyle="->", color="#C44E52", lw=1.0,
                            shrinkA=0, shrinkB=5))

# Highlight MuSR #1
ax.scatter(math_scores[musr_top_idx], musr_scores[musr_top_idx],
           s=200, facecolors="none", edgecolors="#2171B5", linewidths=2.0, zorder=6)
ax.annotate(f"MuSR #1\n(MATH #{math_rank_of_musr1})",
            (math_scores[musr_top_idx], musr_scores[musr_top_idx]),
            textcoords="offset points", xytext=(18, -20), fontsize=10,
            color="#2171B5", fontweight="bold", ha="left",
            bbox=dict(boxstyle="round,pad=0.2", facecolor="white", alpha=0.85, edgecolor="none"),
            arrowprops=dict(arrowstyle="->", color="#2171B5", lw=1.0,
                            shrinkA=0, shrinkB=5))

# Spearman rho
rho_c, _ = spearmanr(math_scores[mask], musr_scores[mask])

ax.text(0.04, 0.06, f"$\\rho = {rho_c:.2f}$",
        transform=ax.transAxes, fontsize=13, va="bottom", ha="left",
        bbox=dict(boxstyle="round,pad=0.4", facecolor="white",
                  edgecolor="#cccccc", alpha=0.9))

# Simple legend
legend_elements = [
    Line2D([0], [0], marker='o', color='w', markerfacecolor='#2171B5', markersize=7, label='$\\leq$14B'),
    Line2D([0], [0], marker='o', color='w', markerfacecolor='#C44E52', markersize=7, label='14--35B'),
    Line2D([0], [0], marker='o', color='w', markerfacecolor='#8172B2', markersize=7, label='$>$35B'),
]
ax.legend(handles=legend_elements, fontsize=9, loc='upper right', title='Size', title_fontsize=9)

ax.set_xlabel("MATH Score")
ax.set_ylabel("MuSR Score")
ax.set_title("(b)  MATH vs MuSR (188-model subset)", loc="left",
             fontweight="bold", fontsize=13, pad=8)
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)

# ── Save ──────────────────────────────────────────────────────────────────
out_path = "/Users/shatianming/Downloads/swe/paper/figures/figure1_teaser.pdf"
png_path = out_path.replace(".pdf", ".png")
fig.savefig(out_path, format="pdf", bbox_inches="tight", dpi=300)
fig.savefig(png_path, format="png", bbox_inches="tight", dpi=200)
plt.close(fig)
print(f"Saved PDF to {out_path}")
print(f"Saved PNG to {png_path}")


==> figures/style_config.py <==
"""Unified style configuration for all paper figures."""
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# ============================================================
# Color palette (consistent across all figures)
# ============================================================
COLORS = {
    # Primary pair (used for binary comparisons)
    'blue': '#2171B5',       # primary / general / early / positive
    'red': '#C44E52',        # secondary / specialized / late / negative

    # Extended palette (for multi-class)
    'green': '#4DAF4A',
    'purple': '#8172B2',
    'orange': '#DD8452',
    'cyan': '#17BECF',

    # Neutrals
    'gray': '#7F7F7F',
    'light_gray': '#BFBFBF',
    'dark': '#333333',

    # Heatmap
    'heatmap_cmap': 'RdBu_r',  # diverging: red=high, blue=low

    # Domain colors (simplified to 4 groups instead of 13)
    'coding': '#2171B5',
    'knowledge': '#4DAF4A',
    'agent': '#DD8452',
    'other': '#8172B2',
}

# Size categories for scatter plots
SIZE_COLORS = {
    '≤7B': '#2171B5',
    '7-14B': '#4DAF4A',
    '14-35B': '#C44E52',
    '>35B': '#8172B2',
}

# ============================================================
# Typography and layout
# ============================================================
def apply_style():
    """Apply consistent style to all figures."""
    plt.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['Times New Roman', 'DejaVu Serif', 'serif'],
        'font.size': 16,
        'axes.titlesize': 18,
        'axes.titleweight': 'bold',
        'axes.labelsize': 16,
        'xtick.labelsize': 14,
        'ytick.labelsize': 14,
        'legend.fontsize': 13,
        'legend.framealpha': 0.9,
        'legend.edgecolor': '#CCCCCC',
        'figure.facecolor': 'white',
        'axes.facecolor': 'white',
        'axes.edgecolor': '#333333',
        'axes.linewidth': 0.8,
        'axes.spines.top': False,
        'axes.spines.right': False,
        'axes.grid': False,
        'savefig.dpi': 300,
        'savefig.bbox': 'tight',
        'savefig.pad_inches': 0.1,
    })

def get_domain_color(domain):
    """Map benchmark domain to simplified 4-color scheme."""
    domain_lower = domain.lower()
    if 'coding' in domain_lower or 'code' in domain_lower or 'func' in domain_lower:
        return COLORS['coding']
    elif 'knowledge' in domain_lower or 'reason' in domain_lower or 'math' in domain_lower or 'science' in domain_lower:
        return COLORS['knowledge']
    elif 'agent' in domain_lower:
        return COLORS['agent']
    else:
        return COLORS['other']

def save_figure(fig, name, figdir='/Users/shatianming/Downloads/swe/paper/figures'):
    """Save figure in both PDF and PNG."""
    fig.savefig(f'{figdir}/{name}.pdf', format='pdf')
    fig.savefig(f'{figdir}/{name}.png', format='png')
    plt.close(fig)
    print(f"Saved {name}.pdf and {name}.png")

